Classification of Human Ventricular Arrhythmia in High Dimensional Representation Spaces

We studied classification of human ECGs labelled as normal sinus rhythm, ventricular fibrillation and ventricular tachycardia by means of support vector machines in different representation spaces, using different observation lengths. ECG waveform segments of duration 0.5-4 s, their Fourier magnitude spectra, and lower dimensional projections of Fourier magnitude spectra were used for classification. All considered representations were of much higher dimension than in published studies. Classification accuracy improved with segment duration up to 2 s, with 4 s providing little improvement. We found that it is possible to discriminate between ventricular tachycardia and ventricular fibrillation by the present approach with much shorter runs of ECG (2 s, minimum 86% sensitivity per class) than previously imagined. Ensembles of classifiers acting on 1 s segments taken over 5 s observation windows gave best results, with sensitivities of detection for all classes exceeding 93%.

==> data/gen_figures.m <==
% shell commands to generate CSV files
% run from scs_exploration
% 3way clasification summaries for mag spec RBF
% for i in '.'; do ls $i/*3way_[[:digit:]]*.csv | sort -V | xargs awk 'BEGIN {FS="\",\""} {match(FILENAME, /[0-9]{2,}/); len=substr(FILENAME, RSTART, RLENGTH)".0";if (NF > 6 && !/Overall/ && !/bin/ && !/Hz/  &&(/Mag Spec/)) print $1 " " len/100 "s|" $2 "|" $4}' | sed -e 's/"//' -e 's/,//g' -e 's/|/,/g'; done | egrep 'RSVM' | egrep -v 'SC' | sed -e 's/"//' -e 's/ ([A-Z]*\(_[0-9]\+[OS]C\)\?)/\1/' -e 's/_/ /'

% Classification summaries for 2s windows
% 3 way
% awk 'BEGIN {FS="\",\"";OFS=","}!/Method/{if (NF>5) print $1,$2,$4,$8/($8+$9+$10),$12/($11+$12+$13),$16/($14+$15+$16)}' RESULTS_3way_200.csv | egrep -v "bin|Hz|LIN" | grep -v SC | awk 'BEGIN{v=4}{now=(NR-1)%v;STOR[now]=STOR[now] "\n" $0;} END {for (v in STOR) print substr(STOR[v],2)}' | sed -e 's/"//' -e 's/ ([A-Z]*\(_[0-9]\+[OS]C\)\?)/\1/' | grep -v LIN | egrep -v '(PSM|PSA|Time).*[OS]C' | sed -e 's/_/ /' -e 's/OC/PC/' | sed '0~4 s/$/\n,Inf,Inf/g'
% 2way vt vf
% awk 'BEGIN {FS="\",\"";OFS=","}!/Method/{if (NF>5) print $1,$2,$4,$7/($7+$8),$10/($9+$10)}' RESULTS_2way_vt_vf_200.csv | egrep -v "bin|Hz|LIN" | grep -v SC | awk 'BEGIN{v=4}{now=(NR-1)%v;STOR[now]=STOR[now] "\n" $0;} END {for (v in STOR) print substr(STOR[v],2)}' | sed -e 's/"//' -e 's/ ([A-Z]*\(_[0-9]\+[OS]C\)\?)/\1/' | grep -v LIN | egrep -v '(PSM|PSA|Time).*[OS]C' | sed -e 's/_/ /' -e 's/OC/PC/' | sed '0~4 s/$/\n,Inf,Inf/g'
% 2way srvt vf
% awk 'BEGIN {FS="\",\"";OFS=","}!/Method/{if (NF>5) print $1,$2,$4,$7/($7+$8),$10/($9+$10)}' RESULTS_2way_srvt_vf_200.csv | egrep -v "bin|Hz|LIN" | grep -v SC | awk 'BEGIN{v=4}{now=(NR-1)%v;STOR[now]=STOR[now] "\n" $0;} END {for (v in STOR) print substr(STOR[v],2)}' | sed -e 's/"//' -e 's/ ([A-Z]*\(_[0-9]\+[OS]C\)\?)/\1/' | grep -v LIN | egrep -v '(PSM|PSA|Time).*[OS]C' | sed -e 's/_/ /' -e 's/OC/PC/' | sed '0~4 s/$/\n,Inf,Inf/g'

% MS WINDOWS
% for i in '.'; do ls $i/*3way_[[:digit:]]*.csv | sort -V | xargs awk 'BEGIN {FS="\",\""} {match(FILENAME, /[0-9]{2,}/); len=substr(FILENAME, RSTART, RLENGTH)".0";if (NF > 6 && !/Overall/ && !/bin/ && !/Hz/  &&(/Mag Spec/)) print $1 " " len/100 "s|" $2 "|" $4 "|" $8/($8+$9+$10) "|" $12/($11+$12+$13) "|" $16/($14+$15+$16)}' | sed -e 's/"//' -e 's/,//g' -e 's/|/,/g'; done | egrep 'RSVM' | egrep -v 'SC' | sed -e 's/"//' -e 's/ ([A-Z]*\(_[0-9]\+[OS]C\)\?)/\1/' -e 's/_/ /' -e 's/OC/PC/'

% window ensembles
% for i in '.'; do ls $i/*3way_[[:digit:]]*.csv | sort -V | xargs awk 'BEGIN {FS="\",\""} {match(FILENAME, /[0-9]{2,}/); len=substr(FILENAME, RSTART, RLENGTH)".0";if (NF > 6 && !/Overall/) print $1 " " len/100 "s|" $2 "|" $4 "|" $8/($8+$9+$10) "|" $12/($11+$12+$13) "|" $16/($14+$15+$16)}' | sed -e 's/"//' -e 's/,//g' -e 's/|/,/g'; done | grep -v LOSS | grep -v OFF1s | grep -v WIN0.5s  | sed '0~4 s/$/\n,Inf,Inf/g'

% make the sensitivity files from the data files
% hand edit after
% for fnm in 3way_classify rsvm_varying_windows svm_srvt_vf svm_vt_vf window_ensembles; do awk 'BEGIN{FS=","}{printf("%s", $1); for(i=4;i<=NF;i++) printf(",%.1f", 100*$i); printf("\n") }' $fnm.csv | sed '/^$/d' > ${fnm}_sns.csv; done

YLIM    = [0.4 1];
setfont = @(ax, sz) set(ax, 'FontSize', sz);

% Figure to show the relationship between the kernel parameter and kernel value for
% RBF KERNEL
figure
MEAN = 2000;
log_dist      = - log10(MEAN);
gm = logspace(log_dist -5, log_dist +5, 100);
dst = logspace(log10(20),log10(20000),100)';
R = exp(-bsxfun(@times, dst,gm));
cmap = flipud(gray(100));
cmap = cmap(1:end-20,:);
contourf(log10(gm),log10(dst),R)
setfont(gca, 15);
colormap(cmap)
ylabel('\(\log_{10}~||x - y||^2\)', 'Interpreter', 'LaTex', 'fontsize', 15)
xlabel('\(\log_{10} \gamma\)', 'Interpreter', 'LaTex', 'fontsize', 15)
colorbar
grid on
print -deps ../images/RBF_contour

% 3way CLASSIFIER
t                        = importdata('3way_classify.csv', ',');
interval                 = 4;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(4:interval+1:lend) = labs(2:interval+1:lend);
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('QDA', 'Linear SVM', 'Polynomial SVM', 'RBF SVM', 'Location', 'NorthEast');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+2]);
ylabel('Accuracy');
setfont(gca, 12);
rotate_xticks(gca,20);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/3way_classify
saveas(gcf, '../images/3way_classify', 'eps')

% Ensembles of windows
t                        = importdata('window_ensembles.csv', ',');
interval                 = 4;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(3:interval+1:end)  = {'3s', '4s', '5s', '6s'};
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('2s Win/0.5s Offset', '2s Win/0.25s Offset', '1s Win/0.5s Offset', '1s Win/0.25s Offset', 'Location', 'South');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+1]);
ylabel('Accuracy');
setfont(gca, 12);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/window_ensembles
saveas(gcf, '../images/window_ensembles', 'eps')

% 4s 3way CLASSIFIER
t                        = importdata('4s_3way.csv', ',');
interval                 = 5;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(4:interval+1:lend) = labs(2:interval+1:lend);
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('LDA', 'QDA', 'Linear SVM', 'Polynomial SVM', 'RBF SVM', 'Location', 'NorthWest');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([-1 lend+1]);
ylabel('Accuracy');
setfont(gca, 12);
rotate_xticks(gca,20);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/4s_3way
saveas(gcf, '../images/4s_3way', 'eps')

% RBF SVM VARYING WINDOWS 3way
t                        = importdata('rsvm_varying_windows.csv', ',');
interval                 = 4;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(2:interval+1:lend) = {'0.5s', '1s', '2s', '4s'};
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('Mag Spec', 'Mag Spec 15PC', 'Mag Spec 10PC', 'Mag Spec 5PC', 'Location', 'NorthWest');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([-2 lend+1]);
ylabel('Accuracy');
setfont(gca, 12);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/rsvm_varying_windows
saveas(gcf, '../images/rsvm_varying_windows', 'eps')

% VT vs VF SVM CLASSIFIER
t                        = importdata('svm_vt_vf.csv', ',');
interval                 = 4;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(4:interval+1:lend) = labs(2:interval+1:lend);
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('QDA', 'Linear SVM', 'Polynomial SVM', 'RBF SVM', 'Location', 'NorthEast');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+2]);
ylabel('Accuracy');
setfont(gca, 12);
rotate_xticks(gca,20);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/svm_vt_vf
saveas(gcf, '../images/svm_vt_vf', 'eps')

% SRVT vs VF SVM CLASSIFIER
t                        = importdata('svm_srvt_vf.csv', ',');
interval                 = 4;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(4:interval+1:lend) = labs(2:interval+1:lend);
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('QDA', 'Linear SVM', 'Polynomial SVM', 'RBF SVM', 'Location', 'NorthEast');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+2]);
ylabel('Accuracy');
setfont(gca, 12);
rotate_xticks(gca,20);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/svm_srvt_vf
saveas(gcf, '../images/svm_srvt_vf', 'eps')

% LDA VARYING WINDOWS SRVT vs VF
t                        = importdata('lda_varying_windows_srvt_vf.csv', ',');
interval                 = 4;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(2:interval+1:lend) = {'0.5s', '1s', '2s', '4s'};
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('Time Samples LDA', 'Time Samples QDA', 'Mag Spec LDA', 'Mag Spec QDA', 'Location', 'NorthWest');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+1]);
ylabel('Accuracy');
setfont(gca, 12);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/lda_varying_windows_srvt_vf
saveas(gcf, '../images/lda_varying_windows_srvt_vf', 'eps')

% LDA VARYING WINDOWS VT vs VF
t                        = importdata('lda_varying_windows_vt_vf.csv', ',');
interval                 = 4;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(2:interval+1:lend) = {'0.5s', '1s', '2s', '4s'};
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('Time Samples LDA', 'Time Samples QDA', 'Mag Spec LDA', 'Mag Spec QDA', 'Location', 'NorthWest');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+1]);
ylabel('Accuracy');
setfont(gca, 12);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/lda_varying_windows_vt_vf
saveas(gcf, '../images/lda_varying_windows_vt_vf', 'eps')

% SRVT vs VF LDA CLASSIFIER
t                        = importdata('lda_srvt_vf.csv', ',');
interval                 = 3;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(3:interval+1:lend) = labs(2:interval+1:lend);
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('LDA', 'QDA', 'ML estimation', 'Location', 'NorthEast');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+1]);
ylabel('Accuracy');
setfont(gca, 12);
rotate_xticks(gca,20);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/lda_srvt_vf
saveas(gcf, '../images/lda_srvt_vf', 'eps')

% VT vs VF LDA CLASSIFIER
t                        = importdata('lda_vt_vf.csv', ',');
interval                 = 3;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(3:interval+1:lend) = labs(2:interval+1:lend);
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('LDA', 'QDA', 'ML estimation', 'Location', 'NorthEast');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+1]);
ylabel('Accuracy');
setfont(gca, 12);
rotate_xticks(gca,20);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/lda_vt_vf
saveas(gcf, '../images/lda_vt_vf', 'eps')

% OPS vs PSM
t                        = importdata('ops_vs_psm.csv', ',');
interval                 = 3;
means                    = t.data(:,1);
stds                     = t.data(:,2);
lend                     = length(means);
labs                     = t.textdata;
tlabs                    = cell(size(labs));
tlabs(2:interval+1:lend) = {'0.5s', '1s', '2s', '4s', '8s'};
cstring                  = ['--colours=' num2str(interval)];

summary_figure(means, tlabs, stds, cstring, '--no-rotate-xticks', '--no-maximise');
LEG=legend('PSA ML estimation', 'PSM ML estimation', 'OPS', 'Location', 'NorthEast');
set(LEG, 'FontSize', 8);
grid off;
ylim(YLIM);
xlim([0 lend+1]);
ylabel('Accuracy');
setfont(gca, 12);
set(gca, 'yminorgrid', 'on')
set(gcf, 'paperpositionmode', 'auto')
print -deps ../images/ops_vs_psm
saveas(gcf, '../images/ops_vs_psm', 'eps')

% Histograms
LINESTYLE = '-|--|:';
LINECOLOR = [0 0 0];
figure
set(gcf, 'DefaultAxesColorOrder', LINECOLOR)
set(gcf, 'DefaultAxesLineStyleOrder', LINESTYLE)
setfont(gca, 18);
pause(0.1)
t = importdata('psa_hist.csv', ',');
td = t;
lab = {'SR', 'VT', 'VF'};
plot(td(1, :), td(2:end, :), 'LineWidth', 2);
LEG=legend(lab{:});
set(LEG, 'FontSize', 12);
%title('Phase Space Algorithm')
xlabel('Number of visited boxes')
ylabel('Probability')
axis([0 450 0 0.3])
axis square
print -deps ../images/psa_hist
saveas(gcf, '../images/psa_hist', 'eps')

figure
set(gcf, 'DefaultAxesColorOrder', LINECOLOR)
set(gcf, 'DefaultAxesLineStyleOrder', LINESTYLE)
setfont(gca, 18);
pause(0.1)
t = importdata('psm_hist.csv', ',');
td = t;
lab = {'SR', 'VT', 'VF'};
plot(td(1, :), td(2:end, :), 'LineWidth', 2);
LEG=legend(lab{:});
set(LEG, 'FontSize', 12);
%title('Phase Space Modified')
xlabel('Number of visited boxes')
ylabel('Probability')
axis([0 450 0 0.3])
axis square
print -deps ../images/psm_hist
saveas(gcf, '../images/psm_hist', 'eps')

% examples of bad gold standards
LINECOLOR = [0 0 0]; 
vtind = [11 15 18];
vfind = [7 8 11];


load ../gold_standard_examples/gold_standard_vt/GOLD_STANDARD_VT_DATA
load ../gold_standard_examples/gold_standard_vf/GOLD_STANDARD_VF_DATA

figure
set(gca, 'FontSize', 14);
set(gcf, 'DefaultAxesColorOrder', LINECOLOR)

nfigs = length(vtind);
for i = 1:length(vtind)
    subplot(nfigs, 1, i); 
    set(gca, 'FontSize', 14);
    plot(linspace(0, (500-1)/100, 500), GS_VT_DIAG_VF(vtind(i), :));
    set(gca, 'XTick', [0 1 2 3 4 5]) 
end
xlabel ('Time (s)')
subplot(nfigs, 1, 2)
ylabel('Amplitude')
print -deps ../images/gold_standard_vt
saveas(gcf, '../images/gold_standard_vt', 'eps')

figure
set(gca, 'FontSize', 14);
set(gcf, 'DefaultAxesColorOrder', LINECOLOR)

nfigs = length(vfind);
for i = 1:length(vfind)
    subplot(nfigs, 1, i); 
    set(gca, 'FontSize', 14);
    plot(linspace(0, (500-1)/100, 500), GS_VF_DIAG_VT(vfind(i), :));
    set(gca, 'XTick', [0 1 2 3 4 5]) 
end
xlabel ('Time (s)')
subplot(nfigs, 1, 2)
ylabel('Amplitude')
print -deps ../images/gold_standard_vf
saveas(gcf, '../images/gold_standard_vf', 'eps')


